Compressive Self-localization Using Relative Attribute Embedding

The use of relative attribute (e.g., beautiful, safe, convenient) -based image embeddings in visual place recognition, as a domain-adaptive compact image descriptor that is orthogonal to the typical approach of absolute attribute (e.g., color, shape, texture) -based image embeddings, is explored in this paper.

==> platex.sh <==
for i in arxiv
do
	platex $i
	bibtex $i
	platex $i
	platex $i
	dvipdfmx -f msembed.map -f dlbase14.map -r 600 $i
done





